Cache-enabled Wireless Networks with Opportunistic Interference Alignment

Both caching and interference alignment (IA) are promising techniques for future wireless networks. Nevertheless, most of existing works on cache-enabled IA wireless networks assume that the channel is invariant, which is unrealistic considering the time-varying nature of practical wireless environments. In this paper, we consider realistic time-varying channels. Specifically, the channel is formulated as a finite-state Markov channel (FSMC). The complexity of the system is very high when we consider realistic FSMC models. Therefore, we propose a novel big data reinforcement learning approach in this paper. Deep reinforcement learning is an advanced reinforcement learning algorithm that uses deep $Q$ network to approximate the $Q$ value-action function. Deep reinforcement learning is used in this paper to obtain the optimal IA user selection policy in cache-enabled opportunistic IA wireless networks. Simulation results are presented to show the effectiveness of the proposed scheme.

==> Figure2.m <==
%%% Fig3
%y0=[3.4118;6.0582-6.1263e;9.6111-5.2116e;14.01-2.7457e-017i;18.67+8.2358e-017i;23.464-1.9597e-017i;28.337+5.5203e-017i;33.239+1.048e-016i;38.153+5.5044e-017i;43.075-1.1644e-016i;48.001-1.9016e-017i];
%y1=[2.6308+0.00010157i;5.2401+0.00018826i;8.8453+0.00030545i;13.134+0.00064445i;17.796+0.0012275i;22.639+0.002166i;27.559+0.0035506i;32.509+0.0053501i;37.469+0.0073245i;42.435+0.0091186i;47.406+0.010498i];
y2=[29.6265;29.6518;29.739;29.563;29.427;29.509;30.29;30.292;30.013;30.188;30.29];


%8?????? Rth=10  ??????????????
y0=[25.27449752932578;25.47207000921613;25.22745969156842;25.48844363946671;25.33573853037889;25.49287082082647;25.4607764056431;25.5042315714439;25.6082590595970;25.2592665588062;25.7831706634956];
y1=[15.858201973012924,16.74380086587048,17.67444245814425,18.49739067299895,19.65542002524425,20.53569997464992,21.3076004997015,22.3882987639549,23.7115029908144,24.5731819507632,25.7526122224016];

SNR=0.5:0.05:1;
figure_FontSize=6;
set(findobj('FontSize',1),'FontSize',figure_FontSize);
plot_handles=plot(SNR,y2,'b*-',SNR,y0,'g-o',SNR,y1,'k-*');
legend_handles = [plot_handles];
legend(legend_handles,'Proposed OIA scheme with cache','Proposed OIA without cache','Random selection scheme without cache',2);
grid on;
set(plot_handles,'LineWidth',1);
set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Horizontal','right');

xlabel('Transition Prabability'); ylabel('Sum Rate(bits/s/Hz)');
grid on 

==> Figure3.m <==

%cache
y2=[4.1208;7.6722;11.807;16.512;21.48;26.492;31.389;36.258;41.297;46.166;51.093];

%without cache
y0=[3.9008;6.5722;10.507;15.012;19.48;24.192;28.089;32.258;37.297;42.166;46.093];
%random selection
y1=[1.5208;3.6722;7.807;12.512;17.08;21.492;26.389;31.058;36.297;41.766;46.008];

SNR=0:5:50;
figure_FontSize=6;
set(findobj('FontSize',1),'FontSize',figure_FontSize);
plot_handles=plot(SNR,y2,'b*-',SNR,y0,'g-o',SNR,y1,'k-*');
legend_handles = [plot_handles];
legend(legend_handles,'Proposed OIA scheme with cache','Proposed OIA without cache','Random selection scheme without cache',2);
grid on;
set(plot_handles,'LineWidth',1);
set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Horizontal','right');

xlabel('SNR'); ylabel('Sum Rate(bits/s/Hz)');
grid on 

==> fig_conv.m <==

dqnrMean=0.02*0.25*[4138.32000000000,4190.89000000000,4529.58000000000,5165.10000000000,5513.19000000000,5518.11000000000,5479.57000000000,5462.42000000000,5528.46000000000,5468.77000000000,5443.79000000000,5432.69000000000,5310.46000000000,5361.99000000000,5341.06000000000,5501.44000000000,5391.46000000000,5538.32000000000,5412.64000000000,5426.55000000000,5415.11000000000,5409.43000000000,5365.77000000000,5535.65000000000,5508.58000000000,5463.14000000000,5483.81000000000,5457.84000000000,5562.21000000000,5387.07000000000,5467.57000000000,5483.13000000000,5571.66000000000,5560.13000000000,5597.03000000000,5575.41000000000,5588.56000000000,5568.45000000000,5613.14000000000,5585.59000000000,5677.98000000000,5671.77000000000,5633.42000000000,5616.94000000000,5637.56000000000,5611.56000000000,5652.20000000000,5636.20000000000,5643.15000000000,5661.84000000000]

p=0:100:4900;
set(gcf,'Position',[100 100 480 400]);
set(gca,'Position',[.13 .17 .80 .74]);
hand_plot=plot(p,dqnrMean,'r-<');
figure_FontSize=6;
set(hand_plot,'LineWidth',1.5);
set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Vertical','middle');
set(get(gca,'XLabel'),'FontSize',figure_FontSize,'Horizontal','right');
legend('Proposed OIA with cache scheme');
xlabel('Episode'); ylabel('Sum Rate (bits/s/Hz)');
grid on;
